SVE-enabling Lattice QCD Codes

Optimization of applications for supercomputers of the highest performance class requires parallelization at multiple levels using different techniques. In this contribution we focus on parallelization of particle physics simulations through vector instructions. With the advent of the Scalable Vector Extension (SVE) ISA, future ARM-based processors are expected to provide a significant level of parallelism at this level.

==> code/grid_sve_cmul.cc <==
template <typename T>
struct vec {
    alignas(SVE_VECTOR_LENGTH) T v[SVE_VECTOR_LENGTH / sizeof(T)];
};

struct MultComplex{
    template <typename T>
    inline vec<T> operator()(const vec<T> &x, const vec<T> &y) {
        vec<T> out;
        svbool_t pg1 = acle<T>::pg1();
        typename acle<T>::vt z_v = acle<T>::zero();
        typename acle<T>::vt x_v = svld1(pg1, x.v);
        typename acle<T>::vt y_v = svld1(pg1, y.v);

        typename acle<T>::vt r_v = svcmla_x(pg1, z_v, x_v, y_v, 90);
        r_v = svcmla_x(pg1, r_v, x_v, y_v, 0);

        svst1(pg1, out.v, r_v);
        return out;
    }
};


==> code/vector_mult_cplx.cc <==
typedef std::complex<double> cplx_t;
void mult_cplx (std::size_t n, const cplx_t *x, const cplx_t *y, cplx_t *z) {
    for(std::size_t i = 0; i != n; ++i) {
        z[i] = x[i] * y[i];
    }
}


==> code/vector_mult_cplx_acle.cc <==
void mult_cplx(std::size_t n, const double *x, const double *y, double *z) {
    svbool_t pg;
    svfloat64_t sx, sy, sz;
    svfloat64_t szero = svdup_f64(0.);

    for (std::size_t i = 0; i < 2*n; i += svcntd()) {
        pg = svwhilelt_b64(i, 2*n);
        sx = svld1(pg, (float64_t*)&x[i]);
        sy = svld1(pg, (float64_t*)&y[i]);
        sz = svcmla_x(pg, szero, sx, sy, 90);
        sz = svcmla_x(pg, sz,    sx, sy, 0);
        svst1(pg, (float64_t*)&z[i], sz);
    }
}


==> code/vector_mult_cplx_acle_no_loop.cc <==
void mult_cplx(std::size_t n, const double *x, const double *y, double *z) {
    svbool_t pg;
    svfloat64_t sx, sy, sz;
    svfloat64_t szero = svdup_f64(0.);

    pg = svptrue_b64();
    sx = svld1(pg, (float64_t*)x);
    sy = svld1(pg, (float64_t*)y);
    sz = svcmla_x(pg, szero, sx, sy, 90);
    sz = svcmla_x(pg, sz,    sx, sy, 0);
    svst1(pg, (float64_t*)z, sz);
}


==> code/vector_mult_real.cc <==
void mult_real(std::size_t n, const double *x, const double *y, double *z) {
    for(std::size_t i = 0; i != n; ++i) {
        z[i] = x[i] * y[i];
    }
}

